Guessing Decoding of Short Blocklength Codes

Future beyond-5G and 6G systems demand ultra-reliable, low-latency communication with short blocklengths, motivating the development of universal decoding algorithms. Guessing decoding, which infers the noise or codeword candidate in order of decreasing (exact or approximate) likelihood, offers a universal framework applicable to short codes. In this paper, we present a unified treatment of two prominent recent families of guessing decoding: guessing random additive noise decoding (GRAND) and guessing codeword decoding (GCD). For each, we (i) present algorithmic implementations and ordering strategies; (ii) prove maximum-likelihood (ML) optimality under appropriate stopping criteria; (iii) derive saddle-point approximations for the average number of queries; and (iv) validate theoretical predictions with simulations. We further analyze the performance degradation due to limited search budgets relative to ML performance, compare key metrics (worst-case and average complexity, hardware considerations), and highlight how advances in one approach transfer naturally to the other. Our results clarify the operating regimes where GRAND and GCD demonstrate superior performance. This work provides both theoretical insights and practical guidelines for deploying universal guessing decoders in next-generation short-blocklength communications.

==> Figures/fig.m <==
function h = fig(varargin)
% FIG - Creates a figure with a desired size, no white-space, and several other options.
%
%       All Matlab figure options are accepted. 
%       FIG-specific options of the form FIG('PropertyName',propertyvalue,...) 
%       can be used to modify the default behavior, as follows:
%
%       -'units'    : preferred unit for the width and height of the figure 
%                      e.g. 'inches', 'centimeters', 'pixels', 'points', 'characters', 'normalized' 
%                      Default is 'centimeters'
%
%       -'width'    : width of the figure in units defined by 'units'
%                      Default is 14 centimeters
%                      Note: For IEEE journals, one column wide standard is
%                      8.5cm (3.5in), and two-column width standard is 17cm (7 1/16 in)
%
%       -'height'   : height of the figure in units defined by 'units'
%                      Specifying only one dimension sets the other dimension
%                      to preserve the figure's default aspect ratio. 
%
%       -'font'     : The font name for all the texts on the figure, including labels, title, legend, colorbar, etc.
%                      Default is 'Times New Roman' 
%
%       -'fontsize' : The font size for all the texts on the figure, including labels, title, legend, colorbar, etc.
%                      Default is 14pt
%       
%       -'border'   : Thin white border around the figure (compatible with export_fig -nocrop) 
%                      'on', 'off'
%                      Default is 'off' 
%
%   FIG(H) makes H the current figure. 
%   If figure H does not exist, and H is an integer, a new figure is created with
%   handle H.
%
%   FIG(H,...) applies the properties to the figure H.
%
%   H = FIG(...) returns the handle to the figure created by FIG.
%
%
% Example 1:
%   fig
%
% Example 2:
%   h=fig('units','inches','width',7,'height',2,'font','Helvetica','fontsize',16)
%
%
% Copyright   2012 Reza Shirvany,  matlab.sciences@neverbox.com 
% Source: 	 http://www.mathworks.com/matlabcentral/fileexchange/30736
% Updated:   05/14/2012
% Version:   1.6.5 
%







% default arguments
width=14;
font='Times New Roman';
fontsize=14; 
units='centimeters';
bgcolor='w';
sborder='off';
flag='';
Pindex=[];

%%%%%%%%%%% process optional arguments
optargin = size(varargin,2);
if optargin>0

% check if a handle is passed in
if isscalar(varargin{1})
    flag=[flag '1'];
    i=2;
     if ishghandle(varargin{1})==1
        flag=[flag 'i'];
    end
else
    i=1;
end

% get the property values
while (i <= optargin)
    if (strcmpi(varargin{i}, 'border'))
        if (i >= optargin)
            error('Property value required for: %s', num2str(varargin{i}));
        else
            sborder = varargin{i+1};flag=[flag 'b'];
            i = i + 2;
        end
    elseif (strcmpi(varargin{i}, 'width'))
        if (i >= optargin)
            error('Property value required for: %s', num2str(varargin{i}));
        else
            width = varargin{i+1};flag=[flag 'w'];
            i = i + 2;
        end
    elseif (strcmpi(varargin{i}, 'height'))
        if (i >= optargin)
            error('Property value required for: %s', num2str(varargin{i}));
        else
            height = varargin{i+1};flag=[flag 'h'];
            i = i + 2;
        end
    elseif (strcmpi(varargin{i}, 'font'))
        if (i >= optargin)
            error('Property value required for: %s', num2str(varargin{i}));
        else
            font = varargin{i+1};flag=[flag 'f'];
            i = i + 2;
        end
    elseif (strcmpi(varargin{i}, 'fontsize'))
        if (i >= optargin)
            error('Property value required for: %s', num2str(varargin{i}));
        else
           fontsize = varargin{i+1};flag=[flag 's'];
            i = i + 2;
        end
    elseif (strcmpi(varargin{i}, 'units'))
        if (i >= optargin)
            error('Property value required for: %s', num2str(varargin{i}));
        else
            units = varargin{i+1};flag=[flag 'u'];
            i = i + 2;
        end
    elseif (strcmpi(varargin{i}, 'color'))
        if (i >= optargin)
            error('Property value required for: %s', num2str(varargin{i}));
        else
            bgcolor = varargin{i+1};flag=[flag 'c'];
            i = i + 2;
        end
    else
        %other figure properties
        if (i >= optargin)
            error('A property value is missing.');
        else
        Pindex = [Pindex i i+1];
        i = i + 2;
        end
    end

end

end

% We use try/catch to handle errors
try

% creat a figure with a given (or new) handle
if length(strfind(flag,'1'))==1
    s=varargin{1};
    if ishandle(s)==1
    set(0, 'CurrentFigure', s);
    else 
        figure(s);
    end
else
    s=figure;
end

flag=[flag 's'];

% set other figure properties
if ~isempty(Pindex)
    set(s,varargin{Pindex});
end


% set the background color
set(s, 'color',bgcolor);

% set the font and font size
set(s, 'DefaultTextFontSize', fontsize); 
set(s, 'DefaultAxesFontSize', fontsize); 
set(s, 'DefaultAxesFontName', font);
set(s, 'DefaultTextFontName', font);

%%%%%%%%%%% set the figure size
% set the root unit
old_units=get(0,'Units');
set(0,'Units',units);

% get the screen size
scrsz = get(0,'ScreenSize');

% set the root unit to its default value
set(0,'Units',old_units);

% set the figure unit
set(s,'Units',units);

% get the figure's position
pos = get(s, 'Position');
old_pos=pos;
aspectRatio = pos(3)/pos(4);

% set the width and height of the figure
if length(strfind(flag,'w'))==1 && length(strfind(flag,'h'))==1 
    pos(3)=width;
    pos(4)=height;
elseif isempty(strfind(flag,'h'))
    pos(3)=width;
    pos(4) = width/aspectRatio;
elseif isempty(strfind(flag,'w')) && length(strfind(flag,'h'))==1
    pos(4)=height;
    pos(3)=height*aspectRatio; 
end

% make sure the figure stays in the middle of the screen
diff=old_pos-pos;

 if diff(3)<0
 pos(1)=old_pos(1)+diff(3)/2;
     if pos(1)<0
         pos(1)=0;
     end
 end
 if diff(4)<0
 pos(2)=old_pos(2)+diff(4);
    if pos(2)<0
         pos(2)=0;
     end
 end
 
% warning if the given width (or height) is greater than the screen size
if pos(3)>scrsz(3)
warning(['Maximum width (screen width) is reached! width=' num2str(scrsz(3)) ' ' units]);
end

if pos(4)>scrsz(4)
warning(['Maximum height (screen height) is reached! height=' num2str(scrsz(4)) ' ' units]);
end

% apply the width, height, and position to the figure
set(s, 'Position', pos);
if strcmpi(sborder, 'off')
    set(s,'DefaultAxesLooseInset',[0,0,0,0]);
end

    

% handle errors
catch ME
    if isempty(strfind(flag,'i')) && ~isempty(strfind(flag,'s'))
    close(s);
    end
   error(ME.message)
end

s=figure(s);
% return handle if caller requested it.
  if (nargout > 0)
        h =s;
  end
%
% That's all folks!
%
%flag/1iwhfsucsb


==> Figures/get_data.m <==
function data = get_data(fileloc, lead, regexp)
if nargin < 2
    lead = "";
end
if nargin < 3
    regexp = '.*';
end
lines = readlines(fileloc);
lines = lines(startsWith(lines, lead));
data = extract(lines, regexpPattern(regexp));
end

==> Figures/get_fer.m <==
function fer = get_fer(fileloc)
reg_float = '([\+\-]?(\d+([.]\d*)?([eE][\+\-]?\d+)?|[.]\d+([eE][\+\-]?\d+)?))';
reg_exp = ['((', reg_float '+([ydmhs:.] ?)?)+)'];

fer = get_data(fileloc, '>', reg_exp);
fer = double(fer(:, 3));
end

==> Figures/get_ms.m <==
function fer = get_ms(fileloc)
reg_float = '([\+\-]?(\d+([.]\d*)?([eE][\+\-]?\d+)?|[.]\d+([eE][\+\-]?\d+)?))';
reg_exp = ['((', reg_float '+([ydmhs:.] ?)?)+)'];

fer = get_data(fileloc, '>', reg_exp);
fer = double(fer(:, 6));
end

==> Figures/get_par.m <==
function par = get_par(fileloc)
reg_float = '([\+\-]?(\d+([.]\d*)?([eE][\+\-]?\d+)?|[.]\d+([eE][\+\-]?\d+)?))';
reg_exp = ['((', reg_float '+([ydmhs:.] ?)?)+)'];

par = get_data(fileloc, '<', reg_exp);
par = double(par(:, 3));
end

==> Figures/get_qnoise.m <==
function par = get_par(fileloc)
reg_float = '([\+\-]?(\d+([.]\d*)?([eE][\+\-]?\d+)?|[.]\d+([eE][\+\-]?\d+)?))';
reg_exp = ['((', reg_float '+([ydmhs:.] ?)?)+)'];

par = get_data(fileloc, '<', reg_exp);
par = double(par(:, 5));
end

==> Figures/h_plot_all.m <==
plot_EqNoise;
plot_EqNoise_ms;
plot_SameNoise;
plot_SameSyndrome;

==> Figures/h_plot_common.m <==
if ~exist("linewidth", "var")
    linewidth = 1;
end
if ~exist("markersize", "var")
    markersize = 5.5;
end
if ~exist("linestyle_list", "var")
    linestyle_list = repmat(["-" "-" "-" "-" "-"], 1, 10);
end
if ~exist("marker_list", "var")
    marker_list = repmat(["*" "x" "+" "v" "o" "square" "^" "pentagram"], 1, 10);
end
if ~exist("color_list", "var")
    color_list = repmat([0 1 0; 1 0 0; 0 0 1; 0 0 0; 1 0 1], 10, 1);
end

h = figure;
fig(h, 'units','inches','width', 7, 'font','Times New Roman','fontsize', 14);


for i = 1:numel(fileloc_list)
    fileloc = fileloc_list{i};
    if exist(fileloc,'file')
        fprintf('plot: %s\n', fileloc);
    else
        fprintf('skip: %s\n', fileloc);
        continue
    end
    x = get_x(fileloc);
    y = get_y(fileloc);
    if (i > numel(legend_list) || legend_list{i} == "")
        loglog(x, y, ...
            Marker=marker_list{i}, ...
            LineStyle=linestyle_list(i), ...
            Color=color_list(i,:), ...
            LineWidth=linewidth, ...
            MarkerSize=markersize ...
        ); 
    else
        loglog(x, y, ...
            Marker=marker_list{i}, ...
            LineStyle=linestyle_list(i), ...
            Color=color_list(i,:), ...
            DisplayName=legend_list{i}, ...
            LineWidth=linewidth, ...
            MarkerSize=markersize ...
        ); 
    end
    hold on;
end

grid on;
xlabel(x_label);
ylabel(y_label);
leg = legend;

==> Figures/my_color.m <==
function c=my_color(t)
c = [max(2*t-1,0), max(1-2*t,0), 1-abs(2*t-1)];
end

==> Figures/my_hue.m <==
function c=my_hue(h)
% c = [max(2*t-1,0), max(1-2*t,0), 1-abs(2*t-1)];
g = 1/12;
exclusion_zone = [1/6-g 1/6+g; 1/2-g 1/2+g; 1 1];

if mod(h, 2) < 1
    v = 1;
else
    v = 0.5;
end

h = mod(h, 1);
inclusoin_length = 1 - sum(diff(exclusion_zone, 2));
h = h * inclusoin_length;
start = 0;
for i = 1:size(exclusion_zone, 1)
    l = exclusion_zone(i, 1);
    r = exclusion_zone(i, 2);
    if (h < l)
        break;
    end
    exclusion_zone = exclusion_zone - r;
    h = h - l;
    start = start + r;
end
h = mod(h + start, 1);
c = hsv2rgb(h, 1, v);
end



% cen = 1/6; % center of exclusion zone
% len = 1/12; % length of ~
% bias_y = cen + len / 2;
% bias_t = (bias_y - 1) / (len - 1);
% t = mod(mod(t + bias_t, 1) * (1 - len)  + bias_y, 1);
% c = hsv2rgb(t, 1, 1);
% end

==> Figures/plot_EqNoise.m <==
clear;
folder = 'data\';
if strcmp(folder, 'data\')
    x_label = 'Physical error rate~$p$';
    out_tex = 'plot-EqNoise.tex';
elseif strcmp(folder, 'data_synd\')
    x_label = 'Syndrome bit-flip rate';
    out_tex = 'plot-EqNoise-synd.tex';
end
y_label = 'Logical error rate~$\varepsilon$';

fileloc_list = {
[folder, 'surface5.Id.MWPM.EqNoise.result.txt']
[folder, 'surface5.oriNMS.Hard.EqNoise.result.txt']
[folder, 'surface5.oriNMS.OSD.EqNoise.result.txt']
[folder, 'surface5.RB.Hard.EqNoise.result.txt']
[folder, 'surface5.RB.OSD.EqNoise.result.txt']
% [folder, 'surface7.RB.OSD.EqNoise.result.txt']
};

linestyle_list = ["-" "-" "-" "-" "-" "--"];
color_list = [0 0 0; 1 0 1; 0 0 1; 0 1 0; 1 0 0; 1 0 0];
marker_list = ["x" "*" "+" "v" "o" "o"];

legend_list = {
'MWPM~\cite{fowler2013minimum}'
'original BP~\cite{ching2021log}'
'original BP-OSD~\cite{panteleev2021degenerate}'
'enhanced BP'
'extended BP-OSD'
};

get_x = @(fileloc) 10.^(get_par(fileloc));
get_y = @(fileloc) get_fer(fileloc);

h_plot_common;
leg = legend(legend_list);
leg.Location = 'northwest';
axis([10^-4, 10^-.5, 2.5*10^-6, 1]);
% xticks([0.01 0.05 0.1 0.15 0.2]);
% xticklabels({'0.01', '0.05', '0.10', '0.15', '0.20'});

addpath("matlab2tikz-src\");
matlab2tikz(out_tex, 'height', '6.8cm', 'extraTikzpictureOptions', 'thick,scale=1.00, every node/.style={scale=1.00}', 'parseStrings', false);


==> Figures/plot_EqNoise_ms.m <==
clear;
folder = 'data\';
if strcmp(folder, 'data\')
    x_label = 'Physical error rate~$p$';
    out_tex = 'plot-EqNoise-ms.tex';
elseif strcmp(folder, 'data_synd\')
    x_label = 'Syndrome bit-flip rate';
    out_tex = 'plot-EqNoise-synd-ms.tex';
end
y_label = 'Average decoding time~(ms)';


fileloc_list = {
[folder, 'surface5.Id.MWPM.EqNoise.result.txt']
[folder, 'surface5.oriNMS.Hard.EqNoise.result.txt']
[folder, 'surface5.oriNMS.OSD.EqNoise.result.txt']
[folder, 'surface5.RB.Hard.EqNoise.result.txt']
[folder, 'surface5.RB.OSD.EqNoise.result.txt']
};

linestyle_list = ["-" "-" "-" "-" "-" "--"];
color_list = [0 0 0; 1 0 1; 0 0 1; 0 1 0; 1 0 0; 1 0 0];
marker_list = ["x" "*" "+" "v" "o" "o"];

legend_list = {
'MWPM~\cite{fowler2013minimum}'
'original BP~\cite{ching2021log}'
'original BP-OSD~\cite{panteleev2021degenerate}'
'enhanced BP'
'extended BP-OSD'
};

get_x = @(fileloc) 10.^(get_par(fileloc));
get_y = @(fileloc) get_ms(fileloc) * 8;

h_plot_common;
leg.Location = 'northwest';
axis([10^-4, 10^-.5, 1e-3 1]);
% xticks([0.01 0.05 0.1 0.15 0.2]);
% xticklabels({'0.01', '0.05', '0.10', '0.15', '0.20'});

addpath("matlab2tikz-src\");
matlab2tikz(out_tex, 'height', '6.8cm', 'extraTikzpictureOptions', 'thick,scale=1.00, every node/.style={scale=1.00}', 'parseStrings', false);



==> Figures/plot_SameNoise.m <==
clear;
folder = 'data\';
if strcmp(folder, 'data\')
    x_label = 'Physical error rate~$p$';
    out_tex = 'plot-SameNoise.tex';
elseif strcmp(folder, 'data_synd\') 
    x_label = 'Syndrome bit-flip rate';
    out_tex = 'plot-SameNoise-synd.tex';
end
y_label = 'Classical block error rate';

fileloc_list = {
[folder, 'surface5.Id.MWPM.SameNoise.result.txt']
[folder, 'surface5.oriNMS.Hard.SameNoise.result.txt']
[folder, 'surface5.oriNMS.OSD.SameNoise.result.txt']
[folder, 'surface5.RB.Hard.SameNoise.result.txt']
[folder, 'surface5.RB.OSD.SameNoise.result.txt']
};

legend_list = {
'MWPM~\cite{fowler2013minimum}'
'original BP~\cite{ching2021log}'
'original BP-OSD~\cite{panteleev2021degenerate}'
'enhanced BP'
'extended BP-OSD'
};

get_x = @(fileloc) 10.^(get_par(fileloc));
get_y = @(fileloc) get_fer(fileloc);

h_plot_common;

loglog(par, binocdf(5, 41, par, 'upper'), ...
    Marker="none", ...
    LineStyle="--", ...
    Color=[0 0 0], ...
    DisplayName="$5 \times$ BDD", ...
    LineWidth=linewidth, ...
    MarkerSize=markersize ...
); 

leg.Location = 'northwest';
axis([1e-4, 1, 1e-6, 1]);
% xticks([0.01 0.05 0.1 0.15 0.2]);
% xticklabels({'0.01', '0.05', '0.10', '0.15', '0.20'});


addpath("matlab2tikz-src\");
matlab2tikz(out_tex, 'height', '6.8cm', 'extraTikzpictureOptions', 'thick,scale=1.00, every node/.style={scale=1.00}', 'parseStrings', false);


==> Figures/plot_SameSyndrome.m <==
clear;
folder = 'data\';
if strcmp(folder, 'data\')
    x_label = 'Physical error rate~$p$';
    out_tex = 'plot-SameSyndrome.tex';
elseif strcmp(folder, 'data_synd\')
    x_label = 'Syndrome bit-flip rate';
    out_tex = 'plot-SameSyndrome-synd.tex';
end
y_label = 'Syndrome error rate~$\varepsilon_{\textrm{synd}}$';


fileloc_list = {
[folder, 'surface5.Id.MWPM.SameSyndrome.result.txt']
[folder, 'surface5.oriNMS.Hard.SameSyndrome.result.txt']
[folder, 'surface5.oriNMS.OSD.SameSyndrome.result.txt']
[folder, 'surface5.RB.Hard.SameSyndrome.result.txt']
[folder, 'surface5.RB.OSD.SameSyndrome.result.txt']
};

linestyle_list = ["-" "-" "-" "-" "-" "--" "--" "--" "--" "--"];
color_list = [0 0 0; 1 0 1; 0 0 1; 0 1 0; 1 0 0; 0 0 0; 1 0 1; 0 0 1; 0 1 0; 1 0 0];
marker_list = ["x" "*" "+" "v" "o" "x" "*" "+" "v" "o" ];

legend_list = {
'MWPM~\cite{fowler2013minimum}'
'original BP~\cite{ching2021log}'
'original BP-OSD~\cite{panteleev2021degenerate}'
'enhanced BP'
'extended BP-OSD'
};
get_x = @(fileloc) 10.^(get_par(fileloc));
get_y = @(fileloc) get_fer(fileloc);

h_plot_common;
leg = legend(legend_list);
leg.Location = 'northwest';
axis([10^-4, 10^-.5, 2.5*10^-6, 1]);
% axis([0.01,0.2, 10^-5.2,1]);
% xticks([0.01 0.05 0.1 0.15 0.2]);
% xticklabels({'0.01', '0.05', '0.10', '0.15', '0.20'});

addpath("matlab2tikz-src\");
matlab2tikz(out_tex, 'height', '6.8cm', 'extraTikzpictureOptions', 'thick,scale=1.00, every node/.style={scale=1.00}', 'parseStrings', false);


==> Figures/plot_VaryDec_OSD_L6.m <==
clear;
folder = 'data_ref\';
script_name = strrep(mfilename, '_', '-');
out_tex = [script_name '.tex'];
out_png = [script_name '.png'];


x_label = 'Physical error rate~$p$';
y_label = 'Logical error rate~$\varepsilon$';

fileloc_list = {
[folder, 'bss.surface3.round_L6.duplicate.BP.Hard.OSD.result.txt']
[folder, 'bss.surface5.round_L6.duplicate.BP.Hard.OSD.result.txt']
[folder, 'bss.surface7.round_L6.duplicate.BP.Hard.OSD.result.txt']
[folder, 'bss.surface9.round_L6.duplicate.BP.Hard.OSD.result.txt']
[folder, 'bss.surface11.round_L6.duplicate.BP.Hard.OSD.result.txt']
[folder, 'bss.surface13.round_L6.duplicate.BP.Hard.OSD.result.txt']
[folder, 'bss.surface15.round_L6.duplicate.BP.Hard.OSD.result.txt']

[folder, 'surface3.round_L6.duplicate.ssBP.OSD.result.txt']
[folder, 'surface5.round_L6.duplicate.ssBP.OSD.result.txt']
[folder, 'surface7.round_L6.duplicate.ssBP.OSD.result.txt']
[folder, 'surface9.round_L6.duplicate.ssBP.OSD.result.txt']
[folder, 'surface11.round_L6.duplicate.ssBP.OSD.result.txt']
[folder, 'surface13.round_L6.duplicate.ssBP.OSD.result.txt']
[folder, 'surface15.round_L6.duplicate.ssBP.OSD.result.txt']

[folder, 'surface3.round_L6.duplicate.ssBP.Hard.result.txt']
[folder, 'surface5.round_L6.duplicate.ssBP.Hard.result.txt']
[folder, 'surface7.round_L6.duplicate.ssBP.Hard.result.txt']
[folder, 'surface9.round_L6.duplicate.ssBP.Hard.result.txt']
[folder, 'surface11.round_L6.duplicate.ssBP.Hard.result.txt']
[folder, 'surface13.round_L6.duplicate.ssBP.Hard.result.txt']
[folder, 'surface15.round_L6.duplicate.ssBP.Hard.result.txt']
};

legend_list = {
'$d = 3$'
'$d = 5$'
'$d = 7$'
'$d = 9$'
'$d = 11$'
'$d = 13$'
'$d = 15$'
};

L_size = size(fileloc_list, 1) / 3;

linestyle_list = [repmat(["-"], 1, L_size), repmat(["--"], 1, L_size), repmat([":"], 1, L_size)];
% marker_list = repmat(["*" "x" "+" "v" "o" "square" "^" "pentagram"], 1, 10);
% marker_list = marker_list(1:L_size);
% marker_list = [marker_list, marker_list];
marker_list = repmat(["none"], 1, 3 * L_size);


color_list = zeros(size(fileloc_list, 1), 3);
for i = 1:size(fileloc_list, 1)
    t = (i - 1) / L_size;
    color_list(i, :) = my_hue(mod(t, 1) * .85 + floor(t));
end

get_x = @(fileloc) get_qnoise(fileloc);
get_y = @(fileloc) get_fer(fileloc);

linewidth = 1.25;
h_plot_common;
leg = legend(legend_list);
leg.Location = 'northwest';
leg.Interpreter = "latex";
axis([10^-4, 10^-.5, 2.5*10^-5, 1]);

saveas(gcf, out_png);
addpath("matlab2tikz-src\");
matlab2tikz(out_tex, 'height', '6.8cm', 'extraTikzpictureOptions', 'thick,scale=1.00, every node/.style={scale=1.00}', 'parseStrings', false);

==> Figures/plot_VaryDec_OSD_L6_dec1.m <==
clear;
folder = 'data_ref\';
script_name = strrep(mfilename, '_', '-');
out_tex = [script_name '.tex'];
out_png = [script_name '.png'];


x_label = 'Physical error rate~$p$';
y_label = 'Logical error rate~$\varepsilon$';

fileloc_list = {
[folder, 'bss.surface3.round_L6.duplicate.BP.Hard.OSD.result.txt']
[folder, 'bss.surface5.round_L6.duplicate.BP.Hard.OSD.result.txt']
[folder, 'bss.surface7.round_L6.duplicate.BP.Hard.OSD.result.txt']
[folder, 'bss.surface9.round_L6.duplicate.BP.Hard.OSD.result.txt']
[folder, 'bss.surface11.round_L6.duplicate.BP.Hard.OSD.result.txt']
[folder, 'bss.surface13.round_L6.duplicate.BP.Hard.OSD.result.txt']
[folder, 'bss.surface15.round_L6.duplicate.BP.Hard.OSD.result.txt']

[folder, 'discard', 'surface3.round_L6.duplicate.ssBP.OSD.result.txt']
[folder, 'discard', 'surface5.round_L6.duplicate.ssBP.OSD.result.txt']
[folder, 'discard', 'surface7.round_L6.duplicate.ssBP.OSD.result.txt']
[folder, 'discard', 'surface9.round_L6.duplicate.ssBP.OSD.result.txt']
[folder, 'discard', 'surface11.round_L6.duplicate.ssBP.OSD.result.txt']
[folder, 'discard', 'surface13.round_L6.duplicate.ssBP.OSD.result.txt']
[folder, 'discard', 'surface15.round_L6.duplicate.ssBP.OSD.result.txt']

[folder, 'surface3.round_L6.duplicate.ssBP.Hard.result.txt']
[folder, 'surface5.round_L6.duplicate.ssBP.Hard.result.txt']
[folder, 'surface7.round_L6.duplicate.ssBP.Hard.result.txt']
[folder, 'surface9.round_L6.duplicate.ssBP.Hard.result.txt']
[folder, 'surface11.round_L6.duplicate.ssBP.Hard.result.txt']
[folder, 'surface13.round_L6.duplicate.ssBP.Hard.result.txt']
[folder, 'surface15.round_L6.duplicate.ssBP.Hard.result.txt']
};

legend_list = {
'$d = 3$'
'$d = 5$'
'$d = 7$'
'$d = 9$'
'$d = 11$'
'$d = 13$'
'$d = 15$'
};

L_size = size(fileloc_list, 1) / 3;

linestyle_list = [repmat(["-"], 1, L_size), repmat(["--"], 1, L_size), repmat([":"], 1, L_size)];
% marker_list = repmat(["*" "x" "+" "v" "o" "square" "^" "pentagram"], 1, 10);
% marker_list = marker_list(1:L_size);
% marker_list = [marker_list, marker_list];
marker_list = repmat(["none"], 1, 3 * L_size);


color_list = zeros(size(fileloc_list, 1), 3);
for i = 1:size(fileloc_list, 1)
    t = (i - 1) / L_size;
    color_list(i, :) = my_hue(mod(t, 1) * .85 + floor(t));
end

get_x = @(fileloc) get_qnoise(fileloc);
get_y = @(fileloc) get_fer(fileloc);

linewidth = 1.25;
h_plot_common;
leg = legend(legend_list);
leg.Location = 'northwest';
leg.Interpreter = "latex";
axis([10^-4, 10^-.5, 2.5*10^-5, 1]);

saveas(gcf, out_png);
addpath("matlab2tikz-src\");
matlab2tikz(out_tex, 'height', '6.8cm', 'extraTikzpictureOptions', 'thick,scale=1.00, every node/.style={scale=1.00}', 'parseStrings', false);

==> Figures/plot_VaryDec_OSD_L6_dec2.m <==
clear;
folder = 'data_ref\';
script_name = strrep(mfilename, '_', '-');
out_tex = [script_name '.tex'];
out_png = [script_name '.png'];


x_label = 'Physical error rate~$p$';
y_label = 'Logical error rate~$\varepsilon$';

fileloc_list = {
[folder, 'bss.surface3.round_L6.duplicate.BP.Hard.OSD.result.txt']
[folder, 'bss.surface5.round_L6.duplicate.BP.Hard.OSD.result.txt']
[folder, 'bss.surface7.round_L6.duplicate.BP.Hard.OSD.result.txt']
[folder, 'bss.surface9.round_L6.duplicate.BP.Hard.OSD.result.txt']
[folder, 'bss.surface11.round_L6.duplicate.BP.Hard.OSD.result.txt']
[folder, 'bss.surface13.round_L6.duplicate.BP.Hard.OSD.result.txt']
[folder, 'bss.surface15.round_L6.duplicate.BP.Hard.OSD.result.txt']

[folder, 'surface3.round_L6.duplicate.ssBP.OSD.result.txt']
[folder, 'surface5.round_L6.duplicate.ssBP.OSD.result.txt']
[folder, 'surface7.round_L6.duplicate.ssBP.OSD.result.txt']
[folder, 'surface9.round_L6.duplicate.ssBP.OSD.result.txt']
[folder, 'surface11.round_L6.duplicate.ssBP.OSD.result.txt']
[folder, 'surface13.round_L6.duplicate.ssBP.OSD.result.txt']
[folder, 'surface15.round_L6.duplicate.ssBP.OSD.result.txt']

[folder, 'discard', 'surface3.round_L6.duplicate.ssBP.Hard.result.txt']
[folder, 'discard', 'surface5.round_L6.duplicate.ssBP.Hard.result.txt']
[folder, 'discard', 'surface7.round_L6.duplicate.ssBP.Hard.result.txt']
[folder, 'discard', 'surface9.round_L6.duplicate.ssBP.Hard.result.txt']
[folder, 'discard', 'surface11.round_L6.duplicate.ssBP.Hard.result.txt']
[folder, 'discard', 'surface13.round_L6.duplicate.ssBP.Hard.result.txt']
[folder, 'discard', 'surface15.round_L6.duplicate.ssBP.Hard.result.txt']
};

legend_list = {
'$d = 3$'
'$d = 5$'
'$d = 7$'
'$d = 9$'
'$d = 11$'
'$d = 13$'
'$d = 15$'
};

L_size = size(fileloc_list, 1) / 3;

linestyle_list = [repmat(["-"], 1, L_size), repmat(["--"], 1, L_size), repmat([":"], 1, L_size)];
% marker_list = repmat(["*" "x" "+" "v" "o" "square" "^" "pentagram"], 1, 10);
% marker_list = marker_list(1:L_size);
% marker_list = [marker_list, marker_list];
marker_list = repmat(["none"], 1, 3 * L_size);


color_list = zeros(size(fileloc_list, 1), 3);
for i = 1:size(fileloc_list, 1)
    t = (i - 1) / L_size;
    color_list(i, :) = my_hue(mod(t, 1) * .85 + floor(t));
end

get_x = @(fileloc) get_qnoise(fileloc);
get_y = @(fileloc) get_fer(fileloc);

linewidth = 1.25;
h_plot_common;
leg = legend(legend_list);
leg.Location = 'northwest';
leg.Interpreter = "latex";
axis([10^-4, 10^-.5, 2.5*10^-5, 1]);

saveas(gcf, out_png);
addpath("matlab2tikz-src\");
matlab2tikz(out_tex, 'height', '6.8cm', 'extraTikzpictureOptions', 'thick,scale=1.00, every node/.style={scale=1.00}', 'parseStrings', false);

==> Figures/plot_VaryDist.m <==
clear;
folder = 'data\';
if strcmp(folder, 'data\')
    x_label = 'Physical error rate~$p$';
    out_tex = 'plot-VaryDist.tex';
elseif strcmp(folder, 'data_synd\')
    x_label = 'Syndrome bit-flip rate'; 
    out_tex = 'plot-VaryDist-synd.tex';
end
y_label = 'Logical error rate~$\varepsilon$';

linewidth = 1;
markersize = 5.5;
linestyle_list = ["-", "--"];
marker_list = repmat(["o" "*" "+" "v" "x" "square" "^" "pentagram"], 1, 10);


h = figure;
fig(h, 'units','inches','width', 7, 'font','Times New Roman','fontsize', 14);

fileloc_list = {
[folder, 'surface5.Id.MWPM.EqNoise.result.txt']
[folder, 'surface7.Id.MWPM.EqNoise.result.txt']
[folder, 'surface5.RB.LCOSD.EqNoise.result.txt']
[folder, 'surface7.RB.LCOSD.EqNoise.result.txt']
};

legend_list = {
'MWPM $l=5$'
'MWPM $l=7$'
'BP-LCOSD~(proposed) $l=5$'
'BP-LCOSD~(proposed) $l=7$'
};

for i = 1:numel(fileloc_list)
    fileloc = fileloc_list{i};
    if exist(fileloc,'file')
        fprintf('plot: %s\n', fileloc);
    else
        fprintf('skip: %s\n', fileloc);
        continue
    end
    par = get_par(fileloc);
    par = 10.^par;
    fer = get_fer(fileloc);
    loglog(par, fer, ...
        Marker=marker_list{i}, ...
        LineStyle=linestyle_list(1), ...
        Color=my_hue((i - 1) / numel(fileloc_list)), ...
        DisplayName=legend_list{i}, ...
        LineWidth=linewidth, ...
        MarkerSize=markersize ...
    ); 
    hold on;
end
leg = legend;
leg.Location = 'northwest';
% axis([0.01,0.2, 10^-5.2,1]);
% xticks([0.01 0.05 0.1 0.15 0.2]);
% xticklabels({'0.01', '0.05', '0.10', '0.15', '0.20'});

grid on;
xlabel(x_label);
ylabel(y_label);


addpath("matlab2tikz-src\");
matlab2tikz(out_tex, 'height', '6.8cm', 'extraTikzpictureOptions', 'thick,scale=1.00, every node/.style={scale=1.00}', 'parseStrings', false);


==> Figures/plot_VaryLargeLen_OSD_L6.m <==
clear;
folder = 'data_remeasure\';
script_name = strrep(mfilename, '_', '-');
out_tex = [script_name '.tex'];
out_png = [script_name '.png'];


x_label = 'Physical error rate~$p$';
y_label = 'Logical error rate~$\varepsilon$';

fileloc_list = {
[folder, 'bss.surface5.round_L6.duplicate.BP.Hard.OSD.result.txt']
[folder, 'bss.surface15.round_L6.duplicate.BP.Hard.OSD.result.txt']
[folder, 'bss.surface25.round_L6.duplicate.BP.Hard.OSD.result.txt']
[folder, 'bss.surface35.round_L6.duplicate.BP.Hard.OSD.result.txt']
[folder, 'bss.surface45.round_L6.duplicate.BP.Hard.OSD.result.txt']
% [folder, 'bss.surface55.round_L6.duplicate.BP.Hard.OSD.result.txt']
% [folder, 'bss.surface65.round_L6.duplicate.BP.Hard.OSD.result.txt']
% [folder, 'bss.surface75.round_L6.duplicate.BP.Hard.OSD.result.txt']
};

legend_list = {
'extended BP-OSD, $d = 5$'
'extended BP-OSD, $d = 15$'
'extended BP-OSD, $d = 25$'
'extended BP-OSD, $d = 35$'
'extended BP-OSD, $d = 45$'
% 'extended BP-OSD, $d = 55$'
% 'extended BP-OSD, $d = 65$'
% 'extended BP-OSD, $d = 75$'
};

L_size = size(fileloc_list, 1);

linestyle_list = [repmat(["-"], 1, L_size), repmat(["--"], 1, L_size)];
% marker_list = repmat(["*" "x" "+" "v" "o" "square" "^" "pentagram"], 1, 10);
% marker_list = marker_list(1:L_size);
% marker_list = [marker_list, marker_list];
marker_list = repmat(["none"], 1, 2 * L_size);


color_list = zeros(size(fileloc_list, 1), 3);
for i = 1:size(fileloc_list, 1)
    color_list(i, :) = my_hue((i - 1) / L_size);
end

get_x = @(fileloc) get_qnoise(fileloc);
get_y = @(fileloc) get_fer(fileloc);

h_plot_common;
leg = legend(legend_list);
leg.Location = 'southeast';
leg.Interpreter = "latex";
axis([10^-1, 10^-.5, 10^-2, 1]);
xticks(sort([[10^-1:0.05:10^-.5], [0.17]]));
% axis([10^-4, 1, 10^-6, 1]);
% title(script_name);

saveas(gcf, out_png);
addpath("matlab2tikz-src\");
matlab2tikz(out_tex, 'height', '6.8cm', 'extraTikzpictureOptions', 'thick,scale=1.00, every node/.style={scale=1.00}', 'parseStrings', false);


==> Figures/plot_VaryLen_OSD_L6.m <==
clear;
folder = 'data_remeasure\';
script_name = strrep(mfilename, '_', '-');
out_tex = [script_name '.tex'];
out_png = [script_name '.png'];


x_label = 'Physical error rate~$p$';
y_label = 'Logical error rate~$\varepsilon$';

fileloc_list = {
[folder, 'bss.surface3.round_L6.duplicate.BP.Hard.OSD.result.txt']
[folder, 'bss.surface5.round_L6.duplicate.BP.Hard.OSD.result.txt']
[folder, 'bss.surface7.round_L6.duplicate.BP.Hard.OSD.result.txt']
[folder, 'bss.surface9.round_L6.duplicate.BP.Hard.OSD.result.txt']
[folder, 'bss.surface11.round_L6.duplicate.BP.Hard.OSD.result.txt']
[folder, 'bss.surface13.round_L6.duplicate.BP.Hard.OSD.result.txt']
[folder, 'bss.surface15.round_L6.duplicate.BP.Hard.OSD.result.txt']
% [folder, 'bss.surface17.round_L6.duplicate.BP.Hard.OSD.result.txt']
% [folder, 'bss.surface19.round_L6.duplicate.BP.Hard.OSD.result.txt']
[folder,  'surface3.round_L6.duplicate.BP.Hard.OSD.result.txt']
[folder,  'surface5.round_L6.duplicate.BP.Hard.OSD.result.txt']
[folder,  'surface7.round_L6.duplicate.BP.Hard.OSD.result.txt']
[folder,  'surface9.round_L6.duplicate.BP.Hard.OSD.result.txt']
[folder, 'surface11.round_L6.duplicate.BP.Hard.OSD.result.txt']
[folder, 'surface13.round_L6.duplicate.BP.Hard.OSD.result.txt']
[folder, 'surface15.round_L6.duplicate.BP.Hard.OSD.result.txt']
% [folder, 'surface17.round_L6.duplicate.BP.Hard.OSD.result.txt']
% [folder, 'surface19.round_L6.duplicate.BP.Hard.OSD.result.txt']
};

legend_list = {
'$d = 3$'
'$d = 5$'
'$d = 7$'
'$d = 9$'
'$d = 11$'
'$d = 13$'
'$d = 15$'
};

L_size = size(fileloc_list, 1) / 2;

linestyle_list = [repmat(["-"], 1, L_size), repmat(["--"], 1, L_size)];
% marker_list = repmat(["*" "x" "+" "v" "o" "square" "^" "pentagram"], 1, 10);
% marker_list = marker_list(1:L_size);
% marker_list = [marker_list, marker_list];
marker_list = repmat(["none"], 1, 2 * L_size);


color_list = zeros(size(fileloc_list, 1), 3);
for i = 1:size(fileloc_list, 1)
    t = (i - 1) / L_size;
    color_list(i, :) = my_hue(mod(t, 1) * .85 + floor(t));
end

get_x = @(fileloc) get_qnoise(fileloc);
get_y = @(fileloc) get_fer(fileloc);

linewidth = 1.25;
h_plot_common;
leg = legend(legend_list);
leg.Location = 'southeast';
leg.Interpreter = "latex";
axis([10^-1, 10^-.5, 10^-2, 1]);
xticks(sort([[10^-1:0.05:10^-.5], [0.17]]));
% axis([10^-4, 1, 10^-6, 1]);
% title(script_name);

saveas(gcf, out_png);
addpath("matlab2tikz-src\");
matlab2tikz(out_tex, 'height', '6.8cm', 'extraTikzpictureOptions', 'thick,scale=1.00, every node/.style={scale=1.00}', 'parseStrings', false);

% Modify the file
filename = out_tex;
content = fileread(filename);
updated_content = strrep(content, 'xminorticks', ['xticklabels={0.1, 0.15, 0.17, 0.2, 0.25, 0.3},', newline, 'xminorticks']);
fileID = fopen(filename, 'w');
fwrite(fileID, updated_content);
fclose(fileID);


==> Figures/plot_VaryLen_OSD_L6_soft.m <==
clear;
folder = 'data_remeasure\';
script_name = strrep(mfilename, '_', '-');
out_tex = [script_name '.tex'];
out_png = [script_name '.png'];


x_label = 'Physical error rate~$p$';
y_label = 'Logical error rate~$\varepsilon$';

fileloc_list = {
[folder, 'bss.surface3.round_L6.duplicate.BP.Hard.OSD.result.txt']
[folder, 'bss.surface5.round_L6.duplicate.BP.Hard.OSD.result.txt']
[folder, 'bss.surface7.round_L6.duplicate.BP.Hard.OSD.result.txt']
[folder, 'bss.surface9.round_L6.duplicate.BP.Hard.OSD.result.txt']
[folder, 'bss.surface11.round_L6.duplicate.BP.Hard.OSD.result.txt']
[folder, 'bss.surface13.round_L6.duplicate.BP.Hard.OSD.result.txt']
[folder, 'bss.surface15.round_L6.duplicate.BP.Hard.OSD.result.txt']
% [folder, 'bss.surface17.round_L6.duplicate.BP.Hard.OSD.result.txt']
% [folder, 'bss.surface19.round_L6.duplicate.BP.Hard.OSD.result.txt']
};

legend_list = {
'$d = 3$'
'$d = 5$'
'$d = 7$'
'$d = 9$'
'$d = 11$'
'$d = 13$'
'$d = 15$'
};

L_size = size(fileloc_list, 1);

linestyle_list = [repmat(["-"], 1, L_size), repmat(["--"], 1, L_size)];
% marker_list = repmat(["*" "x" "+" "v" "o" "square" "^" "pentagram"], 1, 10);
% marker_list = marker_list(1:L_size);
% marker_list = [marker_list, marker_list];
marker_list = repmat(["none"], 1, 2 * L_size);


color_list = zeros(size(fileloc_list, 1), 3);
for i = 1:size(fileloc_list, 1)
    t = (i - 1) / L_size;
    color_list(i, :) = my_hue(mod(t, 1) * .85 + floor(t));
end

get_x = @(fileloc) get_qnoise(fileloc);
get_y = @(fileloc) get_fer(fileloc);

linewidth = 1.25;
h_plot_common;
leg = legend(legend_list);
leg.Location = 'southeast';
leg.Interpreter = "latex";
axis([10^-1, 10^-.5, 10^-2, 1]);
xticks(sort([[10^-1:0.05:10^-.5], [0.17]]));
% axis([10^-4, 1, 10^-6, 1]);
% title(script_name);

saveas(gcf, out_png);
addpath("matlab2tikz-src\");
matlab2tikz(out_tex, 'height', '6.8cm', 'extraTikzpictureOptions', 'thick,scale=1.00, every node/.style={scale=1.00}', 'parseStrings', false);

% Modify the file
filename = out_tex;
content = fileread(filename);
updated_content = strrep(content, 'xminorticks', ['xticklabels={0.1, 0.15, 0.17, 0.2, 0.25, 0.3},', newline, 'xminorticks']);
fileID = fopen(filename, 'w');
fwrite(fileID, updated_content);
fclose(fileID);


==> Figures/plot_VaryLen_OSD_perfect.m <==
clear;
folder = 'data_perfect\';
script_name = strrep(mfilename, '_', '-');
out_tex = [script_name '.tex'];
out_png = [script_name '.png'];


x_label = 'Physical error rate~$p$';
y_label = 'Logical error rate~$\varepsilon$';

fileloc_list = {
[folder, 'surface3.perfect.BP.Hard.OSD.result.txt']
[folder, 'surface5.perfect.BP.Hard.OSD.result.txt']
[folder, 'surface7.perfect.BP.Hard.OSD.result.txt']
[folder, 'surface9.perfect.BP.Hard.OSD.result.txt']
[folder, 'surface11.perfect.BP.Hard.OSD.result.txt']
[folder, 'surface13.perfect.BP.Hard.OSD.result.txt']
[folder, 'surface15.perfect.BP.Hard.OSD.result.txt']
[folder, '../data_remeasure/bss.surface3.round_L6.duplicate.BP.Hard.OSD.result.txt']
[folder, '../data_remeasure/bss.surface5.round_L6.duplicate.BP.Hard.OSD.result.txt']
[folder, '../data_remeasure/bss.surface7.round_L6.duplicate.BP.Hard.OSD.result.txt']
[folder, '../data_remeasure/bss.surface9.round_L6.duplicate.BP.Hard.OSD.result.txt']
[folder, '../data_remeasure/bss.surface11.round_L6.duplicate.BP.Hard.OSD.result.txt']
[folder, '../data_remeasure/bss.surface13.round_L6.duplicate.BP.Hard.OSD.result.txt']
[folder, '../data_remeasure/bss.surface15.round_L6.duplicate.BP.Hard.OSD.result.txt']
};

legend_list = {
'perfect syndrome, $d = 3$'
'perfect syndrome, $d = 5$'
'perfect syndrome, $d = 7$'
'perfect syndrome, $d = 9$'
'perfect syndrome, $d = 11$'
'perfect syndrome, $d = 13$'
'perfect syndrome, $d = 15$'
};

L_size = size(fileloc_list, 1) / 2;

linestyle_list = [repmat(["-"], 1, L_size), repmat([":"], 1, L_size)];
% marker_list = repmat(["*" "x" "+" "v" "o" "square" "^" "pentagram"], 1, 10);
% marker_list = marker_list(1:L_size);
% marker_list = [marker_list, marker_list];
marker_list = repmat(["none"], 1, 2 * L_size);


color_list = zeros(size(fileloc_list, 1), 3);
for i = 1:size(fileloc_list, 1)
    color_list(i, :) = my_hue((i - 1) / L_size);
end

get_x = @(fileloc) get_qnoise(fileloc);
get_y = @(fileloc) get_fer(fileloc);

h_plot_common;
leg = legend(legend_list);
leg.Location = 'southeast';
leg.Interpreter = "latex";
axis([10^-1, 10^-.5, 10^-2, 1]);
xticks(sort([[10^-1:0.05:10^-.5], [0.17]]));
% axis([10^-4, 1, 10^-6, 1]);
% title(script_name);

saveas(gcf, out_png);
addpath("matlab2tikz-src\");
matlab2tikz(out_tex, 'height', '6.8cm', 'extraTikzpictureOptions', 'thick,scale=1.00, every node/.style={scale=1.00}', 'parseStrings', false);


==> Figures/plot_q_eq_p2.m <==
clear;
folder = 'data_deploar.synd\';
x_label = 'Physical error rate~$p$';
out_tex = 'plot-q-eq-p2.tex';
y_label = 'Logical error rate~$\varepsilon$';

linewidth = 1;
markersize = 5.5;
linestyle_list = ["-", "--"];
marker_list = repmat(["o" "*" "+" "v" "x" "square" "^" "pentagram"], 1, 10);


h = figure;
fig(h, 'units','inches','width', 7, 'font','Times New Roman','fontsize', 14);

fileloc_list = {
[folder, 'surface3.RB.OSD.EqNoise.result.txt']
[folder, 'surface5.RB.OSD.EqNoise.result.txt']
[folder, 'surface7.RB.OSD.EqNoise.result.txt']
[folder, 'surface9.RB.OSD.EqNoise.result.txt']
[folder, 'surface11.RB.OSD.EqNoise.result.txt']
% [folder, 'surface13.RB.OSD.EqNoise.result.txt']
% [folder, 'surface15.RB.OSD.EqNoise.result.txt']
% [folder, 'surface17.RB.OSD.EqNoise.result.txt']
% [folder, 'surface19.RB.OSD.EqNoise.result.txt']
};

legend_list = {
'extended BP-OSD~$L=3$'
'extended BP-OSD~$L=5$'
'extended BP-OSD~$L=7$'
'extended BP-OSD~$L=9$'
'extended BP-OSD~$L=11$'
% 'extended BP-OSD~$L=13$'
% 'extended BP-OSD~$L=15$'
% 'extended BP-OSD~$L=17$'
% 'extended BP-OSD~$L=19$'
};

for i = 1:numel(fileloc_list)
    fileloc = fileloc_list{i};
    if exist(fileloc,'file')
        fprintf('plot: %s\n', fileloc);
    else
        fprintf('skip: %s\n', fileloc);
        continue
    end
    par = get_par(fileloc);
    par = 10.^par;
    fer = get_fer(fileloc);
    loglog(par, fer, ...
        Marker=marker_list{i}, ...
        LineStyle=linestyle_list(1), ...
        Color=my_hue((i - 1) / numel(fileloc_list)), ...
        DisplayName=legend_list{i}, ...
        LineWidth=linewidth, ...
        MarkerSize=markersize ...
    ); 
    hold on;
end
leg = legend;
leg.Location = 'northwest';
axis([10^-3 1 10^-5 1]);
% xticks([0.01 0.05 0.1 0.15 0.2]);
% xticklabels({'0.01', '0.05', '0.10', '0.15', '0.20'});

grid on;
xlabel(x_label);
ylabel(y_label);


addpath("matlab2tikz-src\");
matlab2tikz(out_tex, 'height', '6.8cm', 'extraTikzpictureOptions', 'thick,scale=1.00, every node/.style={scale=1.00}', 'parseStrings', false);


==> Figures/plot_required_M.m <==
clear;
script_name = strrep(mfilename, '_', '-');
out_tex = [script_name '.tex'];
out_png = [script_name '.png'];


x_label = 'distance~$d$';
y_label = 'Required times of measurements~$M$';

param_list = {
    0.025
    0.1
    0.25
    1
};

legend_list = {
'$\varepsilon_{\textrm{synd}}(p_{\textrm{th}}) \leq 0.025$'
'$\varepsilon_{\textrm{synd}}(p_{\textrm{th}}) \leq 0.1$'
'$\varepsilon_{\textrm{synd}}(p_{\textrm{th}}) \leq 0.25$'
'$M = d + 6$'
};
L_size = size(legend_list, 1);

x_list = 3:2:21;
y_list = zeros(L_size, length(x_list));

for i = 1:L_size
    for j = 1:length(x_list)
        x = x_list(j);
        y_list(i, j) = calculate_required_measurements(x, param_list{i});
    end
end

for j = 1:length(x_list)
    x = x_list(j);
    y_list(end, j) = x + 6;
end


linestyle_list = ["-" "-" "-" ":"];
marker_list = ["+" "v" "o" "none"];
color_list = [0 0 1; 0 1 0; 1 0 0; 0 0 0];
for i = 1:numel(param_list)
    x = x_list;
    y = y_list(i, :);

    plot(x, y, ...
        Marker=marker_list{i}, ...
        LineStyle=linestyle_list(i), ...
        Color=color_list(i,:), ...
        LineWidth=linewidth, ...
        MarkerSize=markersize ...
    ); 
    hold on;
end

grid on;
xlabel(x_label);
ylabel(y_label);
leg = legend(legend_list);
leg.Location = 'southeast';
leg.Interpreter = "latex";
axis([3, 21, 0, 30]);
xticks(x_list);

saveas(gcf, out_png);
addpath("matlab2tikz-src\");
matlab2tikz(out_tex, 'height', '6.8cm', 'extraTikzpictureOptions', 'thick,scale=1.00, every node/.style={scale=1.00}', 'parseStrings', false);


function M = calculate_required_measurements(d, target)
    % \varepsilon_{\textrm{synd}} = 1- \left[ \sum_{i=0}^{\big\lfloor \frac{M-1}{2} \big\rfloor} \binom{M}{i} q^i (1-q)^{M-i}\right]^{\tilde{m}}.
    n = 2 * d^2 - 2 * d + 1;
    k = 1;
    m = n - k;
    M = 1;
    epsilon = 1;

    while epsilon > target
        M = M + 1;
        epsilon = 1 - binocdf(floor((M - 1) / 2), M, 0.17)^m;
    end
end

==> Figures/test.m <==
% clear;
global root_path


linewidth = 1;
markersize = 6.5;
linestyle_list = ["-", "--"];
marker_list = repmat(["o" "*" "+" "v" "x" "square" "^" "pentagram"], 1, 10);

% rsurface3.depolar.AMBP.Hard.result
% root_path = '..\QECC_AMBP\surface\';
% code_str = 'rsurface';
% code_parms = 3:2:17;
% chn_str = 'depolar.';
% siso_str = 'AMBP.';

% universal5_1.depolar.MBP1_50.Hard.result
% root_path = '..\QECC_AMBP\universal\';
% code_str = 'universal5_';
% code_parms = 1;
% chn_str = 'depolar.';
% siso_str = 'MBP1_50.';
% dec_str = 'Hard.';

% rsurface5.depolar.BP.Hard
root_path = 'data\';
code_str = 'surface';
code_parms = 5;
chn_str = '';
siso_str = {'BP.', 'RB.', 'MBP.'};
dec_str = {'Hard.', 'OSD.', 'LCOSD.', 'MWPM.'};
% counter_str = 'EqNoise.';
counter_str = 'SameSyndrome.';


title_str = [code_str, num2str(code_parms(1)), ': ' , chn_str, siso_str{1}, dec_str{1}, counter_str];

global reg_exp
reg_float = '([\+\-]?(\d+([.]\d*)?([eE][\+\-]?\d+)?|[.]\d+([eE][\+\-]?\d+)?))';
reg_exp = ['((', reg_float '+([ydmhs:.] ?)?)+)'];

h = figure;
fig(h, 'units','inches','width', 7, 'font','Times New Roman','fontsize', 14);

for i = 1:numel(siso_str)
    for j = 1:numel(dec_str)
        filename = [code_str, num2str(code_parms(1)) ,'.', chn_str, siso_str{i}, dec_str{j}, counter_str];
        fileloc = [root_path, filename, 'result.txt'];
        if exist(fileloc,'file')
            fprintf('plot: %s\n', filename);
        else
            fprintf('skip: %s\n', filename);
            continue
        end
        par = get_par(fileloc);
    par = 10.^par;
        fer = get_fer(fileloc);
        loglog(par, fer, ...
            Marker=marker_list(j), ...
            LineStyle=linestyle_list(1), ...
            Color=my_hue((i - 1) / numel(siso_str)), ...
            DisplayName=filename, ...
            LineWidth=linewidth, ...
            MarkerSize=markersize ...
        ); 
        hold on;
    end
end


par_uncoded = -4:0;
loglog(10.^par_uncoded, 10.^par_uncoded, Marker="none", LineStyle=":", Color=[0 0 0], LineWidth=linewidth, MarkerSize=markersize); hold on;

grid on;
xlabel('Physical error rate~$p$');
ylabel('Logical error rate~$\varepsilon$');
tit = title(title_str, Interpreter="none");
leg = legend('show', Location='southeast', Orientation='vertical', Interpreter='none');


addpath("matlab2tikz-src\");
matlab2tikz('logical-error-MWPM.tex', 'height', '6.8cm', 'extraTikzpictureOptions', 'thick,scale=1.00, every node/.style={scale=1.00}', 'parseStrings', false);


==> matlab/GCD/FER_128_22_trivial_DAI.m <==
%LDPC DBICM PEG 0.5 16QAM
%Âë³¤8064
clear all;
clc;


width = 8;%ÉèÖÃÍ¼¿í£¬Õâ¸ö²»ÓÃ¸Ä
height = 8 * 0.75;%ÉèÖÃÍ¼¸ß£¬Õâ¸ö²»ÓÃ¸Ä
fontsize = 6;%ÉèÖÃÍ¼ÖÐ×ÖÌå´óÐ¡
linewidth = 2;%ÉèÖÃÏß¿í£¬Ò»°ã´óÐ¡Îª2£¬ºÃ¿´Ð©¡£1ÊÇÄ¬ÈÏ´óÐ¡



%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%  Simu %%%%%%%%%%%%%%%%
Finite_length_bound_n128_k22 = [
-6.000000 4.418915e-01
-5.500000 3.238698e-01
-5.000000 2.160645e-01
-4.500000 1.286916e-01
-4.000000 6.692977e-02
-3.500000 2.972821e-02
-3.000000 1.096384e-02
-2.500000 3.273236e-03
-2.000000 7.797302e-04
-1.500000 1.420506e-04
-1.000000 2.009382e-05
-0.500000 1.924877e-06
 0.000000 1.252485e-07
];

Finite_length_bound_n128_k22_matlab = [
-5.000000  1.799723e-01   1.596403e-01  3.081807e-01
-4.500000  1.103093e-01   8.634708e-02  1.739986e-01
-4.000000  6.146722e-02   4.127642e-02  8.644572e-02
-3.500000  3.074469e-02   1.598792e-02  3.677100e-02
-3.000000  1.360528e-02   4.864256e-03  1.301259e-02
-2.500000  5.239877e-03   1.194708e-03  3.710270e-03
-2.000000  1.724015e-03   2.140523e-04  8.251125e-04
-1.500000  4.745633e-04   3.102231e-05  1.383059e-04
-1.000000  1.067708e-04   2.939213e-06  1.687681e-05
-0.500000  1.913412e-05   1.405562e-07  1.512196e-06
0.000000  2.655066e-06   6.225227e-09  1.370946e-07
];

GCD_DAI_128_22_FER_ave_num = [
-6.000000 0.4376367615  164100.282 3.087266e+05
-5.500000 0.3305785124  223611.111 2.871331e+05
-5.000000 0.2503128911  265705.320 2.645827e+05
-4.500000 0.1454545455  276961.980 2.407308e+05
-4.000000 0.0658544616  254347.938 2.157347e+05
-3.500000 0.0327922610  223892.973 1.899579e+05
-3.000000 0.0146552356  186069.060 1.642923e+05
-2.500000 0.0051429747  155286.254 1.385616e+05
-2.000000 0.0020570841  126082.959 1.140599e+05
-1.500000 0.0007456176   99363.066 9.068891e+04
-1.000000 0.0002911348   76094.690 6.952887e+04
-0.500000 0.0001000017   55543.602 5.128694e+04 % TO BE UPDATED
 0.000000 0.0000000000   38766.794 3.574646e+04 % TO BE UPDATED
 0.500000 0.0000000000   25645.563 2.378640e+04 % TO BE UPDATED
 1.000000 0.0000000000   16028.213 1.485935e+04 % TO BE UPDATED
 1.500000 0.0000000000    9380.022 8.668484e+03 % TO BE UPDATED
 2.000000 0.0000000000    5157.063 4.744356e+03 % TO BE UPDATED
 2.500000 0.0000000000    2650.688 2.420259e+03 % TO BE UPDATED
 3.000000 0.0000000000    1276.188 1.159402e+03 % TO BE UPDATED
 3.500000 0.0000000000     584.975 5.281024e+02
 4.000000 0.0000000000     256.821 2.291071e+02
 4.500000 0.0000000000     110.054 9.700438e+01
 5.000000 0.0000000000      47.026 4.071062e+01
 5.500000 0.0000000000      20.665 1.744066e+01
 6.000000 0.0000000000       9.709 7.946877e+00
];


GCD_Trivial_128_22_FER_ave_num = [
-6.000000 0.3976143141 1000000.000 6.291461e+04
-5.500000 0.3016591252 1000000.000 1.007648e+05
-5.000000 0.2195389682  999404.379 1.561856e+05
-4.500000 0.1375515818  999265.072 2.327899e+05
-4.000000 0.0642054575  999072.415 3.326355e+05
-3.500000 0.0327922610  998457.785 4.512083e+05
-3.000000 0.0146552356  996495.460 5.795074e+05
-2.500000 0.0051429747  992027.374 7.022778e+05
-2.000000 0.0020596446  980580.750 8.006623e+05 % TO BE UPDATED
-1.500000 0.0006817678  956435.748 8.585932e+05 % TO BE UPDATED
-1.000000 0.0003634755  910377.084 8.633900e+05 % TO BE UPDATED
-0.500000 0.0001867092  832314.385 8.099978e+05 % TO BE UPDATED
 0.000000 0.0000000000  711092.993 7.010576e+05 % TO BE UPDATED
 0.500000 0.0000000000  557829.011 5.511855e+05 % TO BE UPDATED
 1.000000 0.0000000000  390764.979 3.860164e+05 % TO BE UPDATED
 1.500000 0.0000000000  241146.889 2.368579e+05 % TO BE UPDATED
 2.000000 0.0000000000  130159.740 1.262183e+05 % TO BE UPDATED
 2.500000 0.0000000000   60361.152 5.815716e+04 % TO BE UPDATED
 3.000000 0.0000000000   24578.742 2.354052e+04 % TO BE UPDATED
 3.500000 0.0000000000    8972.993 8.526033e+03 % TO BE UPDATED
 4.000000 0.0000000000    3014.647 2.841719e+03 % TO BE UPDATED
 4.500000 0.0000000000     953.002 8.956578e+02 % TO BE UPDATED
 5.000000 0.0000000000     294.969 2.756801e+02
 5.500000 0.0000000000      92.091 8.560132e+01
 6.000000 0.0000000000      30.187 2.805698e+01
];



%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%



semilogy(GCD_Trivial_128_22_FER_ave_num(:,1), GCD_Trivial_128_22_FER_ave_num(:,2),'b-s','LineWidth',1.5, 'markersize', 10)
hold on;

% semilogy(ORBGCD_random_128_106_G_hard_fer_lmax5e6(:,1), ORBGCD_random_128_106_G_hard_fer_lmax5e6(:,2),'b--','LineWidth',1.5, 'markersize', 10)
% hold on;

semilogy(GCD_DAI_128_22_FER_ave_num(:,1), GCD_DAI_128_22_FER_ave_num(:,2),'b-p','LineWidth',1.5, 'markersize', 10)
hold on;


semilogy(Finite_length_bound_n128_k22_matlab(:,1), Finite_length_bound_n128_k22_matlab(:,4),'k:','LineWidth',1.5, 'markersize', 10)
hold on;

% semilogy(GCD_random_128_106_G_hard_fer_lmax5e6(:,1), GCD_random_128_106_G_hard_fer_lmax5e6(:,2),'b-','LineWidth',1.5, 'markersize', 10)
% hold on;



%axis([-3 6 1e-5 1])
axis([-5 -1 1e-6 1])
set(gca, 'FontName', 'Times New Roman');
%t = title('Type-aware + random code, $n = 128, ~k= 64, ~p_1 = 0.1$');
%set(t,'Interpreter','latex');
%x=xlabel('$E_b/N_0$ (dB)');%ºá×ø±ê±êºÅ
x=xlabel('SNR (dB)');%ºá×ø±ê±êºÅ
set(x,'Interpreter','latex');
set(x,'fontsize', 13)
y=ylabel('FER');
set(y,'fontsize', 13)
grid on

h=legend(...
'GCD, trivial stopping',...
'GCD, DAI stopping',...
'RCU bound');
set(h,'Interpreter','latex', 'fontsize', 13)

%set (gcf,'Position',[50,50,360,480])

hold off;
%print(gcf, '-depsc', 'BER_BMST_LDPC_ID_DBICM_ID_16QAM_PEG1_2.eps')



==> matlab/GCD/NUM_128_22_trivial_DAI.m <==
%LDPC DBICM PEG 0.5 16QAM
%Âë³¤8064
clear all;
clc;


width = 8;%ÉèÖÃÍ¼¿í£¬Õâ¸ö²»ÓÃ¸Ä
height = 8 * 0.75;%ÉèÖÃÍ¼¸ß£¬Õâ¸ö²»ÓÃ¸Ä
fontsize = 6;%ÉèÖÃÍ¼ÖÐ×ÖÌå´óÐ¡
linewidth = 2;%ÉèÖÃÏß¿í£¬Ò»°ã´óÐ¡Îª2£¬ºÃ¿´Ð©¡£1ÊÇÄ¬ÈÏ´óÐ¡



%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%  Simu %%%%%%%%%%%%%%%%

GCD_DAI_128_22_FER_ave_num = [
-6.000000 0.4376367615  164100.282 3.087266e+05
-5.500000 0.3305785124  223611.111 2.871331e+05
-5.000000 0.2503128911  265705.320 2.645827e+05
-4.500000 0.1454545455  276961.980 2.407308e+05
-4.000000 0.0658544616  254347.938 2.157347e+05
-3.500000 0.0327922610  223892.973 1.899579e+05
-3.000000 0.0146552356  186069.060 1.642923e+05
-2.500000 0.0051429747  155286.254 1.385616e+05
-2.000000 0.0020570841  126082.959 1.140599e+05
-1.500000 0.0007456176   99363.066 9.068891e+04
-1.000000 0.0002911348   76094.690 6.952887e+04
-0.500000 0.0001000017   55543.602 5.128694e+04 % TO BE UPDATED
 0.000000 0.0000000000   38766.794 3.574646e+04 % TO BE UPDATED
 0.500000 0.0000000000   25645.563 2.378640e+04 % TO BE UPDATED
 1.000000 0.0000000000   16028.213 1.485935e+04 % TO BE UPDATED
 1.500000 0.0000000000    9380.022 8.668484e+03 % TO BE UPDATED
 2.000000 0.0000000000    5157.063 4.744356e+03 % TO BE UPDATED
 2.500000 0.0000000000    2650.688 2.420259e+03 % TO BE UPDATED
 3.000000 0.0000000000    1276.188 1.159402e+03 % TO BE UPDATED
 3.500000 0.0000000000     584.975 5.281024e+02
 4.000000 0.0000000000     256.821 2.291071e+02
 4.500000 0.0000000000     110.054 9.700438e+01
 5.000000 0.0000000000      47.026 4.071062e+01
 5.500000 0.0000000000      20.665 1.744066e+01
 6.000000 0.0000000000       9.709 7.946877e+00];


GCD_Trivial_128_22_FER_ave_num = [
-6.000000 0.3976143141 1000000.000 6.291461e+04
-5.500000 0.3016591252 1000000.000 1.007648e+05
-5.000000 0.2195389682  999404.379 1.561856e+05
-4.500000 0.1375515818  999265.072 2.327899e+05
-4.000000 0.0642054575  999072.415 3.326355e+05
-3.500000 0.0327922610  998457.785 4.512083e+05
-3.000000 0.0146552356  996495.460 5.795074e+05
-2.500000 0.0051429747  992027.374 7.022778e+05
-2.000000 0.0020596446  980580.750 8.006623e+05 % TO BE UPDATED
-1.500000 0.0006817678  956435.748 8.585932e+05 % TO BE UPDATED
-1.000000 0.0003634755  910377.084 8.633900e+05 % TO BE UPDATED
-0.500000 0.0001867092  832314.385 8.099978e+05 % TO BE UPDATED
 0.000000 0.0000000000  711092.993 7.010576e+05 % TO BE UPDATED
 0.500000 0.0000000000  557829.011 5.511855e+05 % TO BE UPDATED
 1.000000 0.0000000000  390764.979 3.860164e+05 % TO BE UPDATED
 1.500000 0.0000000000  241146.889 2.368579e+05 % TO BE UPDATED
 2.000000 0.0000000000  130159.740 1.262183e+05 % TO BE UPDATED
 2.500000 0.0000000000   60361.152 5.815716e+04 % TO BE UPDATED
 3.000000 0.0000000000   24578.742 2.354052e+04 % TO BE UPDATED
 3.500000 0.0000000000    8972.993 8.526033e+03 % TO BE UPDATED
 4.000000 0.0000000000    3014.647 2.841719e+03 % TO BE UPDATED
 4.500000 0.0000000000     953.002 8.956578e+02 % TO BE UPDATED
 5.000000 0.0000000000     294.969 2.756801e+02
 5.500000 0.0000000000      92.091 8.560132e+01
 6.000000 0.0000000000      30.187 2.805698e+01
];

GCD_DAI_Saddlepoint =[
-6.000000 302030.6649972096
-5.500000 276368.7156641037
-5.000000 249937.5732837975
-4.500000 222824.6748584923
-4.000000 195123.5277231749
-3.500000 167269.8433153078
-3.000000 140476.9291677525
-2.500000 114543.7419201361
-2.000000 90768.5156200334
-1.500000 69407.7223000590
-1.000000 50939.5997022375
-0.500000 35884.2580265558
0.000000 23948.0069440407
 ];

GCD_Trivial_Saddlepoint = [
-6.000000 823165.1010014281
-5.500000 791407.8740209409
-5.000000 754584.6435852376
-4.500000 712502.8990646645
-4.000000 664564.0437645310
-3.500000 610722.9479701447
-3.000000 552131.4003881168
-2.500000 489192.9599157567
-2.000000 422914.2790653657
-1.500000 355659.2278451046
-1.000000 288952.4803986399
-0.500000 225229.3221116494
0.000000 166678.1562170078 
];


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%



semilogy(GCD_Trivial_128_22_FER_ave_num(:,1), GCD_Trivial_128_22_FER_ave_num(:,3),'b--','LineWidth',1.5, 'markersize', 8)
hold on;

semilogy(GCD_Trivial_128_22_FER_ave_num(:,1), GCD_Trivial_128_22_FER_ave_num(:,4),'rs','LineWidth',1.5, 'markersize', 8)
hold on;

semilogy(GCD_DAI_128_22_FER_ave_num(:,1), GCD_DAI_128_22_FER_ave_num(:,3),'b:','LineWidth',1.5, 'markersize', 8)
hold on;

semilogy(GCD_DAI_128_22_FER_ave_num(:,1), GCD_DAI_128_22_FER_ave_num(:,4),'ro','LineWidth',1.5, 'markersize', 8)
hold on;

% semilogy(ORBGCD_random_128_106_G_hard_num_lmax5e6(:,1), ORBGCD_random_128_106_G_hard_num_lmax5e6(:,2),'b--','LineWidth',1.5, 'markersize', 10)
% hold on;


% 

% semilogy(GCD_random_128_106_G_hard_num_lmax5e6(:,1), GCD_random_128_106_G_hard_num_lmax5e6(:,2),'b-','LineWidth',1.5, 'markersize', 10)
% hold on;



%axis([-3 6 1e-5 1])
axis([-1 4 1e0 1e6])
set(gca, 'FontName', 'Times New Roman');
%t = title('Type-aware + random code, $n = 128, ~k= 64, ~p_1 = 0.1$');
%set(t,'Interpreter','latex');
%x=xlabel('$E_b/N_0$ (dB)');%ºá×ø±ê±êºÅ
x=xlabel('SNR (dB)');%ºá×ø±ê±êºÅ
set(x,'Interpreter','latex');
set(x,'fontsize', 13)
y=ylabel('Average number of queries');
set(y,'fontsize', 13)
grid on

h=legend(...
'GCD, trivial stopping, simulation',...
'GCD, trivial stopping, saddle-point',...
'GCD, DAI stopping, simulation',...
'GCD, DAI stopping, saddle-point');
set(h,'Interpreter','latex', 'fontsize', 13)

 
%set (gcf,'Position',[50,50,360,480])

hold off;
%print(gcf, '-depsc', 'BER_BMST_LDPC_ID_DBICM_ID_16QAM_PEG1_2.eps')



==> matlab/GRAND/FER_128_106_ORB_SGRAND_codes_FER_5e6.m <==
%LDPC DBICM PEG 0.5 16QAM
%Âë³¤8064
clear all;
clc;


width = 8;%ÉèÖÃÍ¼¿í£¬Õâ¸ö²»ÓÃ¸Ä
height = 8 * 0.75;%ÉèÖÃÍ¼¸ß£¬Õâ¸ö²»ÓÃ¸Ä
fontsize = 6;%ÉèÖÃÍ¼ÖÐ×ÖÌå´óÐ¡
linewidth = 2;%ÉèÖÃÏß¿í£¬Ò»°ã´óÐ¡Îª2£¬ºÃ¿´Ð©¡£1ÊÇÄ¬ÈÏ´óÐ¡



%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%  Simu %%%%%%%%%%%%%%%%
Finite_length_bound_n128_k106 = [
5.000000  4.609608e-03   1.145857e-01  2.397967e-01
5.500000  4.533518e-04   2.900488e-02  7.194849e-02
6.000000  2.598355e-05   4.587573e-03  1.483490e-02
6.500000  8.361470e-07   4.443464e-04  2.035273e-03
7.000000  1.459670e-08   1.979852e-05  1.879299e-04
7.500000  1.339123e-10   3.937537e-07  2.272784e-05
8.000000  6.270406e-13   7.838302e-09  3.443716e-06
];

ORBGCD_twoline_random_128_106_G_hard_fer_lmax5e6=[...
4.000000 0.5464480874
4.500000 0.3546099291
5.000000 0.1481481481
5.500000 0.0483792937
6.000000 0.0153350713
6.500000  0.0021569854
7.000000  0.0003307841
7.500000  0.0000382043
8.000000  0.0000041540
];
ORBGCD_twoline_random_128_106_G_hard_num_lmax5e6=[...
4.000000  241540.16
4.500000  163163.33
5.000000  107742.16
5.500000  42115.64
6.000000  11854.86
6.500000  2761.88
7.000000  438.78
7.500000  65.31
8.000000  11.69
];


ORBGRAND_twoline_random_128_106_G_hard_fer_lmax5e6=[...
4.000000 0.5917159763
4.500000 0.3424657534
5.000000 0.1550387597
5.500000 0.0480307397
6.000000 0.0144341801
6.500000  0.0023221252
7.000000  0.0003233713
7.500000  0.0000366247
8.000000  0.0000066222
];
ORBGRAND_twoline_random_128_106_G_hard_num_lmax5e6=[...
4.000000  1831373.89
4.500000  1126043.18
5.000000  483192.27
5.500000  184122.49
6.000000  51693.62
6.500000  8330.69
7.000000  1348.72
7.500000  165.88
8.000000  23.02
];

ORBGRAND_random_128_106_G_hard_fer_lmax5e6=[...
4.000000 0.5681818182
4.500000 0.3257328990
5.000000 0.1644736842
5.500000 0.0536193029
6.000000 0.0161264312
6.500000  0.0028880032
7.000000  0.0005124605
7.500000  0.0000918236
8.000000  0.0000155729
];
ORBGRAND_random_128_106_G_hard_num_lmax5e6=[...
4.000000  1833280.38
4.500000  1057780.09
5.000000  511919.23
5.500000  164282.62
6.000000  51044.40
6.500000  11240.02
7.000000  2139.94
7.500000  385.71
8.000000  71.51
];

SGRAND_random_128_106_G_hard_fer_lmax5e6=[...
4.000000 0.5649717514
4.500000 0.3174603175
5.000000 0.1440922190
5.500000 0.0430477830
6.000000 0.0119331742
6.500000  0.0015244600
7.000000  0.0001878816
7.500000  0.0000175601
8.000000  0.0000017517
];
SGRAND_random_128_106_G_hard_num_lmax5e6=[...
4.000000  1830199.68
4.500000  1009438.72
5.000000  469144.90
5.500000  134896.51
6.000000  39015.16
6.500000  6091.45
7.000000  852.22
7.500000  104.92
8.000000  15.89
];

GCD_random_128_106_G_hard_fer_lmax5e6=[...
4.000000 0.5813953488
4.500000 0.3257328990
5.000000 0.1531393568
5.500000 0.0434404865
6.000000 0.0115273775
6.500000  0.0017057569
7.000000  0.0001878171
7.500000  0.0000170232
8         0.0000017517
];

GCD_random_128_106_G_hard_num_lmax5e6=[...
4.000000  301841.66
4.500000  219487.27
5.000000  111427.38
5.500000  30423.53
6.000000  10468.29
6.500000  1993.43
7.000000  314.90
7.500000  53.18
];


ORBGCD_random_128_106_G_hard_fer_lmax5e6=[...
4.000000 0.5882352941
4.500000 0.3508771930
5.000000 0.1642036125
5.500000 0.0563380282
6.000000 0.0162733930
6.500000  0.0028439793
7.000000  0.0005157830
7.500000  0.0000901850
8.000000  0.0000155729
];
ORBGCD_random_128_106_G_hard_num_lmax5e6=[...
4.000000  309066.13
4.500000  246040.19
5.000000  112262.73
5.500000  36028.68
6.000000  12975.39
6.500000  3158.73
7.000000  688.66
7.500000  133.87
8.000000  27.85
];


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%



semilogy(ORBGRAND_random_128_106_G_hard_fer_lmax5e6(:,1), ORBGRAND_random_128_106_G_hard_fer_lmax5e6(:,2),'b-s','LineWidth',1.5, 'markersize', 10)
hold on;

% semilogy(ORBGCD_random_128_106_G_hard_fer_lmax5e6(:,1), ORBGCD_random_128_106_G_hard_fer_lmax5e6(:,2),'b--','LineWidth',1.5, 'markersize', 10)
% hold on;

semilogy(ORBGRAND_twoline_random_128_106_G_hard_fer_lmax5e6(:,1), ORBGRAND_twoline_random_128_106_G_hard_fer_lmax5e6(:,2),'b-p','LineWidth',1.5, 'markersize', 10)
hold on;

% semilogy(ORBGCD_twoline_random_128_106_G_hard_fer_lmax5e6(:,1), ORBGCD_twoline_random_128_106_G_hard_fer_lmax5e6(:,2),'b:','LineWidth',1.5, 'markersize', 10)
% hold on;

semilogy(SGRAND_random_128_106_G_hard_fer_lmax5e6(:,1), SGRAND_random_128_106_G_hard_fer_lmax5e6(:,2),'r-o','LineWidth',1.5, 'markersize', 10)
hold on;

semilogy(Finite_length_bound_n128_k106(:,1), Finite_length_bound_n128_k106(:,4),'k:','LineWidth',1.5, 'markersize', 10)
hold on;

% semilogy(GCD_random_128_106_G_hard_fer_lmax5e6(:,1), GCD_random_128_106_G_hard_fer_lmax5e6(:,2),'b-','LineWidth',1.5, 'markersize', 10)
% hold on;



%axis([-3 6 1e-5 1])
axis([5 8 1e-6 1])
set(gca, 'FontName', 'Times New Roman');
%t = title('Type-aware + random code, $n = 128, ~k= 64, ~p_1 = 0.1$');
%set(t,'Interpreter','latex');
%x=xlabel('$E_b/N_0$ (dB)');%ºá×ø±ê±êºÅ
x=xlabel('SNR (dB)');%ºá×ø±ê±êºÅ
set(x,'Interpreter','latex');
set(x,'fontsize', 13)
y=ylabel('FER');
set(y,'fontsize', 13)
grid on

h=legend(...
'ORBGRAND, basic',...
'ORBGRAND, two-line',...
'SGRAND',...
'RCU bound');
set(h,'Interpreter','latex', 'fontsize', 13)

%set (gcf,'Position',[50,50,360,480])

hold off;
%print(gcf, '-depsc', 'BER_BMST_LDPC_ID_DBICM_ID_16QAM_PEG1_2.eps')



==> matlab/GRAND/Num_128_106_GCD_SGRAND_codes_num_5e6.m <==
%LDPC DBICM PEG 0.5 16QAM
%Âë³¤8064
clear all;
clc;


width = 8;%ÉèÖÃÍ¼¿í£¬Õâ¸ö²»ÓÃ¸Ä
height = 8 * 0.75;%ÉèÖÃÍ¼¸ß£¬Õâ¸ö²»ÓÃ¸Ä
fontsize = 6;%ÉèÖÃÍ¼ÖÐ×ÖÌå´óÐ¡
linewidth = 2;%ÉèÖÃÏß¿í£¬Ò»°ã´óÐ¡Îª2£¬ºÃ¿´Ð©¡£1ÊÇÄ¬ÈÏ´óÐ¡



%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%  Simu %%%%%%%%%%%%%%%%

ORBGCD_twoline_random_128_106_G_hard_fer_lmax5e6=[...
4.000000 0.5464480874
4.500000 0.3546099291
5.000000 0.1481481481
5.500000 0.0483792937
6.000000 0.0153350713
6.500000  0.0021569854
7.000000  0.0003307841
7.500000  0.0000382043
8.000000  0.0000041540
];
ORBGCD_twoline_random_128_106_G_hard_num_lmax5e6=[...
4.000000  241540.16
4.500000  163163.33
5.000000  107742.16
5.500000  42115.64
6.000000  11854.86
6.500000  2761.88
7.000000  438.78
7.500000  65.31
8.000000  11.69
];


ORBGRAND_twoline_random_128_106_G_hard_fer_lmax5e6=[...
4.000000 0.5917159763
4.500000 0.3424657534
5.000000 0.1550387597
5.500000 0.0480307397
6.000000 0.0144341801
6.500000  0.0023221252
7.000000  0.0003233713
7.500000  0.0000366247
8.000000  0.0000066222
];
ORBGRAND_twoline_random_128_106_G_hard_num_lmax5e6=[...
4.000000  1831373.89
4.500000  1126043.18
5.000000  483192.27
5.500000  184122.49
6.000000  51693.62
6.500000  8330.69
7.000000  1348.72
7.500000  165.88
8.000000  23.02
];

ORBGRAND_random_128_106_G_hard_fer_lmax5e6=[...
4.000000 0.5681818182
4.500000 0.3257328990
5.000000 0.1644736842
5.500000 0.0536193029
6.000000 0.0161264312
6.500000  0.0028880032
7.000000  0.0005124605
7.500000  0.0000918236
8.000000  0.0000155729
];
ORBGRAND_random_128_106_G_hard_num_lmax5e6=[...
4.000000  1833280.38
4.500000  1057780.09
5.000000  511919.23
5.500000  164282.62
6.000000  51044.40
6.500000  11240.02
7.000000  2139.94
7.500000  385.71
8.000000  71.51
];

SGRAND_random_128_106_G_hard_fer_lmax5e6=[...
4.000000 0.5649717514
4.500000 0.3174603175
5.000000 0.1440922190
5.500000 0.0430477830
6.000000 0.0119331742
6.500000  0.0015244600
7.000000  0.0001878816
7.500000  0.0000175601
8.000000  0.0000017517
];
SGRAND_random_128_106_G_hard_num_lmax5e6=[...
4.000000  1830199.68
4.500000  1009438.72
5.000000  469144.90
5.500000  134896.51
6.000000  39015.16
6.500000  6091.45
7.000000  852.22
7.500000  104.92
8.000000  11.89
];

GCD_random_128_106_G_hard_fer_lmax5e6=[...
4.000000 0.5813953488
4.500000 0.3257328990
5.000000 0.1531393568
5.500000 0.0434404865
6.000000 0.0115273775
6.500000  0.0017057569
7.000000  0.0001878171
7.500000  0.0000170232
];
GCD_random_128_106_G_hard_num_lmax5e6=[...
4.000000  301841.66
4.500000  219487.27
5.000000  111427.38
5.500000  32423.53
6.000000  10468.29
6.500000  1993.43
7.000000  314.90
7.500000  53.18
8         9.31
];

ORBGCD_random_128_106_G_hard_fer_lmax5e6=[...
4.000000 0.5882352941
4.500000 0.3508771930
5.000000 0.1642036125
5.500000 0.0563380282
6.000000 0.0162733930
6.500000  0.0028439793
7.000000  0.0005157830
7.500000  0.0000901850
8.000000  0.0000155729
];
ORBGCD_random_128_106_G_hard_num_lmax5e6=[...
4.000000  309066.13
4.500000  246040.19
5.000000  112262.73
5.500000  36028.68
6.000000  12975.39
6.500000  3158.73
7.000000  688.66
7.500000  133.87
8.000000  27.85
];


GRAND_sddle_poinnt = [
5.000000 721589.6733806494
5.500000 229621.3061137172
6.000000 50449.8878976806
6.500000 7738.4182645208
7.000000 885.4173058799
7.500000 89.8271842162
8.000000 11.3875088856
  
];

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%



semilogy(ORBGRAND_random_128_106_G_hard_num_lmax5e6(:,1), ORBGRAND_random_128_106_G_hard_num_lmax5e6(:,2),'b-s','LineWidth',1.5, 'markersize', 8)
hold on;

% semilogy(ORBGCD_random_128_106_G_hard_num_lmax5e6(:,1), ORBGCD_random_128_106_G_hard_num_lmax5e6(:,2),'b--','LineWidth',1.5, 'markersize', 10)
% hold on;

semilogy(ORBGRAND_twoline_random_128_106_G_hard_num_lmax5e6(:,1), ORBGRAND_twoline_random_128_106_G_hard_num_lmax5e6(:,2),'b-p','LineWidth',1.5, 'markersize', 8)
hold on;

% semilogy(ORBGCD_twoline_random_128_106_G_hard_num_lmax5e6(:,1), ORBGCD_twoline_random_128_106_G_hard_num_lmax5e6(:,2),'b:','LineWidth',1.5, 'markersize', 10)
% hold on;


semilogy(SGRAND_random_128_106_G_hard_num_lmax5e6(:,1), SGRAND_random_128_106_G_hard_num_lmax5e6(:,2),'r-o','LineWidth',1.5, 'markersize', 8)
hold on;


semilogy(GRAND_sddle_poinnt(:,1), GRAND_sddle_poinnt(:,2),'k:o','LineWidth',1.5, 'markersize', 12)
hold on;
% 

% 

% semilogy(GCD_random_128_106_G_hard_num_lmax5e6(:,1), GCD_random_128_106_G_hard_num_lmax5e6(:,2),'b-','LineWidth',1.5, 'markersize', 10)
% hold on;



%axis([-3 6 1e-5 1])
axis([5 8 1 1e6])
set(gca, 'FontName', 'Times New Roman');
%t = title('Type-aware + random code, $n = 128, ~k= 64, ~p_1 = 0.1$');
%set(t,'Interpreter','latex');
%x=xlabel('$E_b/N_0$ (dB)');%ºá×ø±ê±êºÅ
x=xlabel('SNR (dB)');%ºá×ø±ê±êºÅ
set(x,'Interpreter','latex');
set(x,'fontsize', 13)
y=ylabel('Average number of queries');
set(y,'fontsize', 13)
grid on

h=legend(...
'ORBGRAND, basic',...
'ORBGRAND, two-line',...
'SGRAND, simulation',...
'SGRAND, saddle-point approximation');
set(h,'Interpreter','latex', 'fontsize', 13)

 
%set (gcf,'Position',[50,50,360,480])

hold off;
%print(gcf, '-depsc', 'BER_BMST_LDPC_ID_DBICM_ID_16QAM_PEG1_2.eps')


